ShadowNet: A Secure and Efficient On-device Model Inference System for Convolutional Neural Networks

With the increased usage of AI accelerators on mobile and edge devices, on-device machine learning (ML) is gaining popularity. Thousands of proprietary ML models are being deployed today on billions of untrusted devices. This raises serious security concerns about model privacy. However, protecting model privacy without losing access to the untrusted AI accelerators is a challenging problem. In this paper, we present a novel on-device model inference system, ShadowNet. ShadowNet protects the model privacy with Trusted Execution Environment (TEE) while securely outsourcing the heavy linear layers of the model to the untrusted hardware accelerators. ShadowNet achieves this by transforming the weights of the linear layers before outsourcing them and restoring the results inside the TEE. The non-linear layers are also kept secure inside the TEE. ShadowNet's design ensures efficient transformation of the weights and the subsequent restoration of the results. We build a ShadowNet prototype based on TensorFlow Lite and evaluate it on five popular CNNs, namely, MobileNet, ResNet-44, MiniVGG, ResNet-404, and YOLOv4-tiny. Our evaluation shows that ShadowNet achieves strong security guarantees with reasonable performance, offering a practical solution for secure on-device model inference.

==> auto_cherrypick_branch.sh <==
#!/bin/bash
## The 'tmp_all' branch is used to keep the most updated version
## of the other branches, please DO NOT directly edit this branch

## To merge the other branches to tmp_all
## Usage: ./auto_cherrypick_branch.sh branch_name

## Be careful of possible merge conflicts
## To resolve the conflicts, first edit the conflict lines, then
##  $ git add conflict_file
##  $ git cherry-pick --continue

git fetch --all
new_commits=$(echo $(git cherry -v tmp_all $1 | cut -b 3-10) | sed 's/\n/\ /g')
echo $new_commits
git cherry-pick $new_commits

